Narrative Flattening: How Post-Training Compresses Thematic, Affective, and Stylistic Variation in LLM Fiction

Large language models produce fluent fiction, yet their creative output is widely seen as flat. We ask where this quality originates in the training and whether it affects different domains of human fiction equally. We construct a matched story-continuation paradigm across StoryStar (public-platform), TMAS (prompt-guided), and The New Yorker (professional literary)-and compare continuations from four OLMo 32B checkpoints (Base, SFT, DPO, RLVR) against matched human text. Because these checkpoints share architecture, scale, tokenizer, and pretraining, the design isolates the post-training effect. We measure each continuation along three sentence-level dimensions: thematic motion, affective prevalence, and linguistic diversity. Across all three, post-training compresses dynamic variation: thematic transitions become more uniform, high-intensity emotions give way to neutrality, and stylistic diversity across stories shrinks. We term this progressive loss narrative flattening. The effect is directionally stable across story domains but gap size depends on the human baseline: professional literary fiction is compressed most, while public-platform and prompt-guided stories show smaller gaps, consistent with their human baselines sitting closer to the model's default rhythm. Post-trained endpoints converge across domains, suggesting alignment produces a continuation regime largely insensitive to the source domain's narrative texture.

==> Figures/make_fig3.py <==
r"""
Regenerate Figure 3: affective prevalence deviation from the matched human
baseline across OLMo post-training stages (The New Yorker continuations).

The twelve values are the labels carried by the original hand-drawn figure
(recovered from 4_2_2.pdf); they agree with Tables 11/18, whose New Yorker
human baseline is conflict 20.0, surprise-curiosity 21.0, neutral 28.7.

Renders at exactly \columnwidth (7.7 cm), so \includegraphics[width=\columnwidth]
applies a scale of 1.0 and every label reaches the page at its authored size
(9 pt, at or above the ACL 9 pt floor).

    python Figures/make_fig3.py
"""
import os

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np

# ---------------------------------------------------------------- data ----
STAGES = ["Base", "SFT", "DPO", "RLVR"]
SERIES = [
    ("Conflict",           [26.7, -9.4, -11.6, -12.3]),
    ("Surprise–curiosity", [11.5, 4.9, -7.4, -8.0]),
    ("Neutral",            [-15.5, 6.2, 14.4, 16.3]),
]

# ------------------------------------------------------- design tokens ----
# Categorical slots 1-3 of the validated default palette. This triple clears
# every all-pairs gate on the light surface (worst CVD dE 9.2, normal 24.0).
SERIES_COLOR = ["#2a78d6", "#eb6834", "#1baf7a"]
MARKERS = ["o", "s", "^"]        # secondary encoding: identity is never color-alone

SURFACE = "#fcfcfb"
INK_PRIMARY = "#0b0b0b"
INK_SECONDARY = "#52514e"
INK_MUTED = "#898781"
GRIDLINE = "#e1e0d9"
BASELINE = "#c3c2b7"

PT = 9.0                          # every text mark, in points
COL_IN = 219.06 / 72.27           # ACL \columnwidth, in inches
YLIM = (-27, 35)
YTICKS = [-20, -10, 0, 10, 20, 30]

plt.rcParams.update({
    "font.family": "sans-serif",
    "font.sans-serif": ["DejaVu Sans"],
    "font.size": PT,
    "axes.labelsize": PT,
    "xtick.labelsize": PT,
    "ytick.labelsize": PT,
    "legend.fontsize": PT,
    "pdf.fonttype": 42,           # TrueType, not Type 3 - ACL wants fonts embedded
    "ps.fonttype": 42,
    "axes.linewidth": 0.6,
    "xtick.major.width": 0.6,
    "ytick.major.width": 0.6,
    "figure.facecolor": SURFACE,
    "axes.facecolor": SURFACE,
    "savefig.facecolor": SURFACE,
})


def style_axes(ax):
    """Recessive chrome: solid hairline grid, no top/right spines."""
    ax.set_ylim(*YLIM)
    ax.set_yticks(YTICKS)
    ax.set_axisbelow(True)
    ax.yaxis.grid(True, color=GRIDLINE, linewidth=0.6, linestyle="-")
    ax.xaxis.grid(False)
    for side in ("top", "right"):
        ax.spines[side].set_visible(False)
    ax.spines["left"].set_color(BASELINE)
    ax.spines["bottom"].set_visible(False)
    ax.tick_params(colors=INK_MUTED, length=2.5, pad=2)
    for lbl in ax.get_xticklabels():
        lbl.set_color(INK_SECONDARY)
        lbl.set_fontsize(PT)
    for lbl in ax.get_yticklabels():
        lbl.set_color(INK_MUTED)
    # the human baseline is a reference, not a gridline: solid, one shade up
    ax.axhline(0, color=INK_SECONDARY, linewidth=0.9, zorder=5)
    ax.set_ylabel("Deviation from human (pp)", fontsize=PT,
                  color=INK_SECONDARY, labelpad=2)


def add_legend(ax, handlelength):
    ax.legend(loc="lower center", bbox_to_anchor=(0.5, 1.0), ncol=3,
              frameon=False, handlelength=handlelength, handletextpad=0.35,
              columnspacing=0.8, borderpad=0.0, borderaxespad=0.2,
              labelcolor=INK_SECONDARY, fontsize=PT - 1)


def save(fig, path):
    fig.savefig(path, format="pdf", bbox_inches="tight", pad_inches=0.01)
    fig.savefig(path.replace(".pdf", ".png"), dpi=400,
                bbox_inches="tight", pad_inches=0.01)
    plt.close(fig)
    print("wrote", os.path.basename(path))


# ------------------------------------------------------------ variant A ---
def build_lines(path):
    """Line form: makes the crossing of the human baseline the visible event."""
    fig, ax = plt.subplots(figsize=(COL_IN, 1.95))
    xs = np.arange(len(STAGES), dtype=float)

    for i, (name, vals) in enumerate(SERIES):
        ax.plot(xs, vals, color=SERIES_COLOR[i], linewidth=1.8,
                marker=MARKERS[i], markersize=4.2, markeredgecolor=SURFACE,
                markeredgewidth=0.9, label=name, zorder=6,
                solid_capstyle="round", clip_on=False)

    style_axes(ax)
    ax.set_xticks(xs)
    ax.set_xticklabels(STAGES)
    # room on the right for the endpoint labels
    ax.set_xlim(-0.18, len(STAGES) - 1 + 0.62)

    # direct-label selectively: the Base extreme and the three RLVR endpoints,
    # nudged apart where the last two sit only 4.3 pp from each other.
    calls = [
        (0, xs[0], 26.7, 6, 7, "center", "bottom"),   # conflict, Base
        (0, xs[-1], -12.3, 5, -4, "left", "center"),  # conflict, RLVR
        (1, xs[-1], -8.0, 5, 4, "left", "center"),    # surprise, RLVR
        (2, xs[-1], 16.3, 5, 0, "left", "center"),    # neutral, RLVR
    ]
    for i, x, y, dx, dy, ha, va in calls:
        ax.annotate("%+.1f" % y, xy=(x, y), xytext=(dx, dy),
                    textcoords="offset points", ha=ha, va=va,
                    fontsize=PT, color=SERIES_COLOR[i], zorder=7,
                    annotation_clip=False)


    add_legend(ax, 1.6)
    save(fig, path)


# ------------------------------------------------------------ variant B ---
def build_bars(path):
    """Bar form: closest to the original layout, one slot per value."""
    fig, ax = plt.subplots(figsize=(COL_IN, 1.95))
    xs = np.arange(len(STAGES), dtype=float)
    n = len(SERIES)
    span = 0.72
    w = span / n

    for i, (name, vals) in enumerate(SERIES):
        off = (i - (n - 1) / 2.0) * w
        ax.bar(xs + off, vals, width=w * 0.82, color=SERIES_COLOR[i],
               label=name, zorder=4, linewidth=0)

    style_axes(ax)
    ax.set_xticks(xs)
    ax.set_xticklabels(STAGES)
    ax.set_xlim(-0.55, len(STAGES) - 0.45)

    # direct-label the two extremes only - never a number on every bar
    for i, j, va, dy in ((0, 0, "bottom", 2), (2, 0, "top", -2)):
        off = (i - (n - 1) / 2.0) * w
        v = SERIES[i][1][j]
        ax.annotate("%+.1f" % v, xy=(xs[j] + off, v), xytext=(0, dy),
                    textcoords="offset points", ha="center", va=va,
                    fontsize=PT, color=SERIES_COLOR[i], zorder=7)


    add_legend(ax, 1.1)
    save(fig, path)


if __name__ == "__main__":
    here = os.path.dirname(os.path.abspath(__file__))
    build_lines(os.path.join(here, "4_2_2_lines.pdf"))
    build_bars(os.path.join(here, "4_2_2_bars.pdf"))

